Flexible Performant GEMM Kernels on GPUs

General Matrix Multiplication or GEMM kernels take centre place in high performance computing and machine learning. Recent NVIDIA GPUs include GEMM accelerators, such as NVIDIA's Tensor Cores. Their exploitation is hampered by the two-language problem: it requires either low-level programming which implies low programmer productivity or using libraries that only offer a limited set of components. Because rephrasing algorithms in terms of established components often introduces overhead, the libraries' lack of flexibility limits the freedom to explore new algorithms. Researchers using GEMMs can hence not enjoy programming productivity, high performance, and research flexibility at once. In this paper we solve this problem. We present three sets of abstractions and interfaces to program GEMMs within the scientific Julia programming language. The interfaces and abstractions are co-designed for researchers' needs and Julia's features to achieve sufficient separation of concerns and flexibility to easily extend basic GEMMs in many different ways without paying a performance price. Comparing our GEMMs to state-of-the-art libraries cuBLAS and CUTLASS, we demonstrate that our performance is in the same ballpark of the libraries, and in some cases even exceeds it, without having to write a single line of code in CUDA C++ or assembly, and without facing flexibility limitations.

==> listings/matmul/complex-layouts.jl <==
function load(::Type{InterleavedComplex{T}}, matrix, tile::Tile{size}) where {T, size}
    res = MArray{Tuple{tile.size[1], tile.size[2]}, Complex{T}}(undef)

    @unroll for j = 1 : tile.size[2]
        @unroll for i = 1 : tile.size[1]
            t = translate(tile, (i - 1, j - 1))

            res[i, j] = matrix[t.index[1] + 1, t.index[2] + 1]
        end
    end

    return res
end

function size(::Type{SplitComplex{T}}, logical_size::NamedTuple) where {T}
    t = Tuple(logical_size)
    return (t..., 2)
end

function store(::Type{SplitComplex{T}}, matrix, values, tile::Tile{size}) where {T, size}
    @unroll for j = 1 : tile.size[2]
        @unroll for i = 1 : tile.size[1]
            t = translate(tile, (i - 1, j - 1))

            matrix[t.index[1] + 1, t.index[2] + 1, 1] = values[i, j].re
            matrix[t.index[1] + 1, t.index[2] + 1, 2] = values[i, j].im
        end
    end
end


==> listings/matmul/cutlass-run.cu <==
// Create the arguments of the kernel
typename Gemm::Arguments arguments{
  cutlass::gemm::GemmCoord(M, N, K), // overall shape of GEMM
  A, B, C, D,                        // references to A, B, C, D
  {1, 1},                            // scaling factors used for A * B and D
  1                                  // split factor along the K-dimension
};

// Allocate workspace
size_t workspace_size = Gemm::get_workspace_size(arguments);
cutlass::device_memory::allocation<uint8_t> workspace(workspace_size);

// Run the kernel
Gemm gemm;
gemm.initialize(arguments, workspace.get());
gemm();


==> listings/matmul/cutlass.cu <==
// Instantiate the epilogue
using EpilogueOp = cutlass::epilogue::thread::LinearCombinationRelu<
  float,  // datatype of the output
  4,      // number of elements per memory access
  float,  // datatype of the accumulator
  float>; // datatype used to calculate the ReLU

// Configure the GEMM kernel
using Gemm = cutlass::gemm::device::Gemm<
  cutlass::half_t,                        // datatype of A
  cutlass::layout::ColumnMajor,           // layout of A
  cutlass::half_t,                        // datatype of B
  cutlass::layout::ColumnMajor,           // layout of B
  float,                                  // datatype of C and D
  cutlass::layout::ColumnMajor,           // layout of C and D
  float,                                  // datatype used for accumulation
  cutlass::arch::OpClassTensorOp,         // operator in inner loop
  cutlass::arch::Sm75,                    // Turing-generation Tensor Cores
  cutlass::gemm::GemmShape<128, 128, 32>, // threadblock shape
  cutlass::gemm::GemmShape<64, 64, 32>,   // warp shape
  cutlass::gemm::GemmShape<16, 8, 8>,     // operator shape
  EpilogueOp,                             // epilogue
  cutlass::gemm::threadblock::GemmIdentityThreadblockSwizzle<>,
      // determines how threadblocks are scheduled on the GPU
  1>;                                     // number of pipeline stages


==> listings/matmul/scaling.jl <==
a = CuArray(rand(Float16, (M, K)))
b = CuArray(rand(Float16, (K, N)))
c = CuArray(rand(Float32, (M, N)))
d = similar(c)

conf = MatMul.get_config(
    gemm_shape = (M = M, N = N, K = K),
    operator = Operator.WMMAOp{16, 16, 16},
    global_a_layout = Layout.AlignedColMajor{Float16},
    global_c_layout = Layout.AlignedColMajor{Float32}
                        )

MatMul.matmul(
    a, b, c, d, conf;
    transform_shared_to_regs_c = Transform.Elementwise(x -> x * 2)
             )


==> listings/tiling/basic-gemm.jl <==
for i = 1 : N
    for j = 1 : N
        for k = 1 : N
            C[i, j] += A[i, k] * B[k, j]
        end
    end
end


==> listings/wmma/dynamic-struct.jl <==
for N in unique(values(map_frag_sizes))
    struct_ty = Symbol("LLVMStruct$N")

    @eval struct $struct_ty{T}
        Base.Cartesian.@nexprs $N i -> x_i::T
    end

    @eval Base.convert(::Type{NTuple{$N, T}}, x::$struct_ty{T}) where {T} = ntuple(i -> getfield(x, i), $N)
end


==> listings/wmma/fragment.jl <==
abstract type FragmentLayout end
struct RowMajor <: FragmentLayout end
struct ColMajor <: FragmentLayout end
struct Unspecified <: FragmentLayout end

abstract type FragmentUse end
struct MatrixA <: FragmentUse end
struct MatrixB <: FragmentUse end
struct Accumulator <: FragmentUse end

struct Fragment{M, N, K, FS, T, L <: FragmentLayout, U <: FragmentUse}
    x::NTuple{FS, T}
end


==> listings/wmma/indexing.jl <==
for f in (:getindex, :setindex!, :firstindex, :lastindex)
    @eval Base.$f(frag::Fragment, args...) = $f(frag.x, args...)
end


==> listings/wmma/matmul.jl <==
function wmma_example(a, b, c, d)
    conf = WMMA.Config{16, 16, 16, Float32}

    a_frag = WMMA.load_a(pointer(a), 16, WMMA.ColMajor, conf)
    b_frag = WMMA.load_b(pointer(b), 16, WMMA.ColMajor, conf)
    c_frag = WMMA.load_c(pointer(c), 16, WMMA.ColMajor, conf)

    d_frag = WMMA.mma(a_frag, b_frag, c_frag, conf)

    WMMA.store_d(pointer(d), d_frag, 16, WMMA.ColMajor, conf)

    return
end


==> listings/wmma/multiply-fp16.jl <==
using LLVM

multiply_fp16(a::Float16, b::Float16) =
    Base.bitcast(Float16,
                 LLVM.Interop.@asmcall(
                                       "{mul.f16 \$0,\$1,\$2;}",
                                       "=h,h,h",
                                       false,
                                       Int16,
                                       Tuple{Int16, Int16},
                                       Base.bitcast(Int16, a),
                                       Base.bitcast(Int16, b)
                                      )
                )


==> measurements/complex/cudajl_complex.jl <==
using CUDA
using GemmKernels
using GPUArrays

M = parse(Int, ARGS[1])
N = parse(Int, ARGS[2])
K = parse(Int, ARGS[3])

transpose_a = (ARGS[4] == "n" ? false : ARGS[4] == "t" ? true : error("Invalid memory layout for A: $(ARGS[4])"))
transpose_b = (ARGS[5] == "n" ? false : ARGS[5] == "t" ? true : error("Invalid memory layout for B: $(ARGS[5])"))

# Large matrices take way too long
if N > 4096
    exit()
end

function benchmark_matmul(a, b, c, d)
    CUDA.@sync begin
        GPUArrays.generic_matmatmul!(c, b, a, 1, 1)
    end
end

a_h = rand(Complex{Float16}, (M, K)) / sqrt(Float16(K))
b_h = rand(Complex{Float16}, (K, N)) / sqrt(Float16(K))
c_h = rand(Complex{Float32}, (M, N))

# Transpose input if necessary
a_h = transpose_a ? transpose(a_h) : a_h
b_h = transpose_b ? transpose(b_h) : b_h

a   = CuArray(a_h)
b   = CuArray(b_h)
c   = CuArray(c_h)
d   = similar(c)

# warmup
benchmark_matmul(a, b, c, d)

# profile
for i = 1 : 10
    CUDA.@profile benchmark_matmul(a, b, c, d)
end


==> measurements/complex/gemmkernels_complex.jl <==
using CUDA
using GemmKernels

M = parse(Int, ARGS[1])
N = parse(Int, ARGS[2])
K = parse(Int, ARGS[3])

transpose_a = (ARGS[4] == "n" ? false : ARGS[4] == "t" ? true : error("Invalid memory layout for A: $(ARGS[4])"))
transpose_b = (ARGS[5] == "n" ? false : ARGS[5] == "t" ? true : error("Invalid memory layout for B: $(ARGS[5])"))

function benchmark_matmul(a, b, c, d)
    CUDA.@sync begin
        conf = GemmKernels.get_config(
                gemm_shape = (M = M, N = N, K = K),
                operator = Operator.WMMAComplexOp{16, 16, 16},

                global_a_layout = transpose_a ? Layout.InterleavedRowMajor{Float16} : Layout.InterleavedColMajor{Float16},
                global_b_layout = transpose_b ? Layout.InterleavedRowMajor{Float16} : Layout.InterleavedColMajor{Float16},
                global_c_layout = Layout.InterleavedColMajor{Float32},
                global_d_layout = Layout.InterleavedColMajor{Float32},

                shared_a_layout = transpose_a ? Layout.Padded{Layout.SplitRowMajor{Float16}, 8} : Layout.Padded{Layout.SplitColMajor{Float16}, 8},
                shared_b_layout = transpose_b ? Layout.Padded{Layout.SplitRowMajor{Float16}, 8} : Layout.Padded{Layout.SplitColMajor{Float16}, 8},
                shared_c_layout = Layout.SplitColMajor{Float32},
                shared_d_layout = Layout.SplitColMajor{Float32},

                warps_per_block = 8,

                compute_warp = (M = 16, N = 32, K = 16),

                block_shape = (M = 64, N = 64, K = 32),

                mem_a_warp = transpose_a ? (M = 4, K = 32) : (M = 64, K = 2),
                mem_b_warp = transpose_b ? (K = 2, N = 64) : (K = 32, N = 4),
                mem_cd_warp = (M = 64, N = 1),

                mem_a_thread = transpose_a ? (M = 1, K = 4) : (M = 4, K = 1),
                mem_b_thread = transpose_b ? (K = 1, N = 4) : (K = 4, N = 1),
                mem_cd_thread = (M = 2, N = 1),

                is_a_col_major = !transpose_a,
                is_b_col_major = !transpose_b
            )

        GemmKernels.matmul(a, b, c, d, conf;
                           kernel = Kernel.matmul_pipelined)
    end
end

a_h = rand(Complex{Float16}, (M, K)) / sqrt(Float16(K))
b_h = rand(Complex{Float16}, (K, N)) / sqrt(Float16(K))
c_h = rand(Complex{Float32}, (M, N))

# Transpose input if necessary
a_h = transpose_a ? transpose(a_h) : a_h
b_h = transpose_b ? transpose(b_h) : b_h

a   = CuArray(a_h)
b   = CuArray(b_h)
c   = CuArray(c_h)
d   = similar(c)

# warmup
benchmark_matmul(a, b, c, d)

# profile
for i = 1 : 10
    CUDA.@profile benchmark_matmul(a, b, c, d)
end


==> measurements/complex/gemmkernels_dual.jl <==
using CUDA
using GemmKernels

M = parse(Int, ARGS[1])
N = parse(Int, ARGS[2])
K = parse(Int, ARGS[3])

transpose_a = (ARGS[4] == "n" ? false : ARGS[4] == "t" ? true : error("Invalid memory layout for A: $(ARGS[4])"))
transpose_b = (ARGS[5] == "n" ? false : ARGS[5] == "t" ? true : error("Invalid memory layout for B: $(ARGS[5])"))

function benchmark_matmul(a, b, c, d)
    CUDA.@sync begin
        conf = GemmKernels.get_config(
                gemm_shape = (M = M, N = N, K = K),
                operator = Operator.WMMADualOp{16, 16, 16},

                global_a_layout = transpose_a ? Layout.InterleavedRowMajor{Float16} : Layout.InterleavedColMajor{Float16},
                global_b_layout = transpose_b ? Layout.InterleavedRowMajor{Float16} : Layout.InterleavedColMajor{Float16},
                global_c_layout = Layout.InterleavedColMajor{Float32},
                global_d_layout = Layout.InterleavedColMajor{Float32},

                shared_a_layout = transpose_a ? Layout.Padded{Layout.SplitRowMajor{Float16}, 8} : Layout.Padded{Layout.SplitColMajor{Float16}, 8},
                shared_b_layout = transpose_b ? Layout.Padded{Layout.SplitRowMajor{Float16}, 8} : Layout.Padded{Layout.SplitColMajor{Float16}, 8},
                shared_c_layout = Layout.SplitColMajor{Float32},
                shared_d_layout = Layout.SplitColMajor{Float32},

                warps_per_block = 8,

                compute_warp = (M = 16, N = 32, K = 16),

                block_shape = (M = 64, N = 64, K = 32),

                mem_a_warp = transpose_a ? (M = 4, K = 32) : (M = 64, K = 2),
                mem_b_warp = transpose_b ? (K = 2, N = 64) : (K = 32, N = 4),
                mem_cd_warp = (M = 64, N = 1),

                mem_a_thread = transpose_a ? (M = 1, K = 4) : (M = 4, K = 1),
                mem_b_thread = transpose_b ? (K = 1, N = 4) : (K = 4, N = 1),
                mem_cd_thread = (M = 2, N = 1),

                is_a_col_major = !transpose_a,
                is_b_col_major = !transpose_b
            )

        GemmKernels.matmul(a, b, c, d, conf;
                           kernel = Kernel.matmul_pipelined)
    end
end

a_h = rand(Complex{Float16}, (M, K)) / sqrt(Float16(K))
b_h = rand(Complex{Float16}, (K, N)) / sqrt(Float16(K))
c_h = rand(Complex{Float32}, (M, N))

# Transpose input if necessary
a_h = transpose_a ? transpose(a_h) : a_h
b_h = transpose_b ? transpose(b_h) : b_h

a   = CuArray(a_h)
b   = CuArray(b_h)
c   = CuArray(c_h)
d   = similar(c)

# warmup
benchmark_matmul(a, b, c, d)

# profile
for i = 1 : 10
    CUDA.@profile benchmark_matmul(a, b, c, d)
end


==> measurements/complex/plot.jl <==
using CSV
using DataFrames
using Plots
using Statistics

pyplot()

function convert_to_array(str)
    els = split(str, ',')

    if "n/a" in els
        @warn "Benchmark contains 'n/a' values. These will be ignored."
        filter!(el -> el != "n/a", els)
    end

    return parse.(Float64, els)
end

labels = Dict(
              "gemmkernels_complex" => "Julia GEMM (complex)",
              "gemmkernels_dual" => "Julia GEMM (dual)",
              "cutlass" => "CUTLASS (complex)",
              "cudajl_complex" => "CUDA.jl (dual)",
             )

seriesnumbers = Dict(
              "gemmkernels_complex" => 1,
              "gemmkernels_dual" => 2,
              "cutlass" => 3,
              "cudajl_complex" => 4,
             )

flop_factors = Dict(
              "gemmkernels_complex" => 8,
              "gemmkernels_dual" => 6,
              "cutlass" => 8,
              "cudajl_complex" => 8
                   )

for file in readdir()
    if isfile(file) && splitext(basename(file))[2] == ".csv"
        filename = splitext(basename(file))[1]

        implementation = filename # e.g. gemmkernels_complex

        label = labels[implementation]
        seriesnr = seriesnumbers[implementation]
        markershape = :circle

        df = DataFrame(CSV.File(file))

        N = df[!, :N]
        runtime_arr = convert_to_array.(df[!, :runtime]) .* 1e3 # in ps
        flops_factor = flop_factors[implementation]
        tflops = [flops_factor * N[i] ^ 3 ./ runtime_arr[i] for i = 1 : length(N)]

        # default size = (600, 400)
        plot!(N, mean.(tflops), seriescolor=seriesnr, label=label, xscale=:log2, markershape=markershape, ribbon=std.(tflops), fillalpha=.5, legend=:topleft, xticks = 2 .^ (7:14), size = (600, 400), legendfontsize=10)
    end
end

#title!("Performance of complex/dual GEMMs")
xlabel!("N")
ylabel!("TFLOPS")
savefig("plot.pdf")


==> measurements/complex/profile-cutlass.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

# CUTLASS examples build path must be set
if [[ -z ${CUTLASS_EXAMPLES_BUILD_PATH+x} ]]; then
    echo "CUTLASS_EXAMPLES_BUILD_PATH is not set." 1>&2
    echo "Use: export CUTLASS_EXAMPLES_BUILD_PATH=/path/to/cutlass/build/examples" 1>&2
    exit 1
fi

cd "$( dirname "${BASH_SOURCE[0]}" )"

OUTPUT_FILE="cutlass.csv"

printf "N,runtime\n" >$OUTPUT_FILE

for i in {7..14}; do
    N=$((2**i))

    # runtime is in nanoseconds
    runtime=$(nv-nsight-cu-cli --profile-from-start on -f --csv --units base -k Kernel --metrics 'gpu__time_duration.avg' ${CUTLASS_EXAMPLES_BUILD_PATH}/10_planar_complex/10_planar_complex --m=$N --n=$N --k=$N --batch=1 2>/dev/null | grep 'gpu__time_duration' | awk -F',' '{print $NF}' | sed 's/"//g' | paste -sd ',')

    printf "$N,\"$runtime\"\n" >>$OUTPUT_FILE
done


==> measurements/complex/profile-julia.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

# Usage: ./profile.sh <script>
if [[ $# < 1 ]]; then
    echo "Usage: $0 <script>" 1>&2
    exit 1
fi

# Julia path must be set
if [[ -z ${JULIA_PATH+x} ]]; then
    echo "JULIA_PATH is not set. Using $(which julia)" 1>&2
    echo "To use a Julia source build, use: export JULIA_PATH=~/src/julia/" 1>&2
fi

cd "$( dirname "${BASH_SOURCE[0]}" )"

SCRIPT="$1"

a_layout="n"
b_layout="n"

OUTPUT_FILE="${SCRIPT%.*}.csv"

printf "N,runtime\n" >$OUTPUT_FILE

for i in {7..14}; do
    N=$((2**i))

    # runtime is in nanoseconds
    if [[ -z ${JULIA_PATH+x} ]]; then
        runtime=$(nv-nsight-cu-cli --profile-from-start off -f --csv --units base --metrics 'gpu__time_duration.avg' julia $SCRIPT $N $N $N $a_layout $b_layout 2>/dev/null | grep 'gpu__time_duration' | awk -F',' '{print $NF}' | sed 's/"//g' | paste -sd ',')
    else
        runtime=$(LD_LIBRARY_PATH=${JULIA_PATH}/usr/lib nv-nsight-cu-cli --profile-from-start off -f --csv --units base --metrics 'gpu__time_duration.avg' ${JULIA_PATH}/julia $SCRIPT $N $N $N $a_layout $b_layout 2>/dev/null | grep 'gpu__time_duration' | awk -F',' '{print $NF}' | sed 's/"//g' | paste -sd ',')
    fi

    printf "$N,\"$runtime\"\n" >>$OUTPUT_FILE
done


==> measurements/complex/regen.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

julia --project plot.jl && pdfcrop plot.pdf plot.pdf && cp plot.pdf ../../images/performance-complex-dual.pdf


==> measurements/plot.jl <==
using CSV
using DataFrames
using Plots
using Statistics

pyplot()

function convert_to_array(str)
    els = split(str, ',')

    if "n/a" in els
        @warn "Benchmark contains 'n/a' values. These will be ignored."
        filter!(el -> el != "n/a", els)
    end

    return parse.(Float64, els)
end

titles = Dict(
              "wmma" => "Performance of mixed-precision GEMM",
              "complex-wmma" => "Performance of mixed-precision complex GEMM",
             )

flops_factors = Dict(
                     "wmma" => 2,
                     "complex-wmma" => 8,
                    )

labels = Dict(
              "cublas-nn" => "cuBLAS (NN)",
              "cublas-tt" => "cuBLAS (TT)",
              "cublas-tn" => "cuBLAS (TN)",
              "cublas-nt" => "cuBLAS (NT)",
              "gemmkernels-nn" => "Our implementation (NN)",
              "gemmkernels-tt" => "Our implementation (TT)",
              "gemmkernels-tn" => "Our implementation (TN)",
              "gemmkernels-nt" => "Our implementation (NT)",
              "cutlass-nn" => "CUTLASS (NN)",
              "cutlass-tt" => "CUTLASS (TT)",
              "cutlass-tn" => "CUTLASS (TN)",
              "cutlass-nt" => "CUTLASS (NT)",
             )

dir = ARGS[1]
cd(dir)

for file in readdir()
    if isfile(file) && splitext(basename(file))[2] == ".csv"
        label = labels[splitext(basename(file))[1]]

        df = DataFrame(CSV.File(file))

        N = df[!, :N]
        runtime_arr = convert_to_array.(df[!, :runtime]) .* 1e3 # in ps
        tflops = [flops_factors[dir] * N[i] ^ 3 ./ runtime_arr[i] for i = 1 : length(N)]

        plot!(N, mean.(tflops), label=label, xscale=:log2, markershape=:circle, ribbon=std.(tflops), fillalpha=.5)
    end
end

title!(titles[dir])
xlabel!("N")
ylabel!("TFLOPS")
savefig("plot.pdf")


==> measurements/plot2.jl <==
using CSV
using DataFrames
using Plots
using Statistics

pyplot()

function convert_to_array(str)
    els = split(str, ',')

    if "n/a" in els
        @warn "Benchmark contains 'n/a' values. These will be ignored."
        filter!(el -> el != "n/a", els)
    end

    return parse.(Float64, els)
end

titles = Dict(
              "wmma" => "Performance of mixed-precision GEMM",
              "complex-wmma" => "Performance of mixed-precision complex GEMM",
             )

flops_factors = Dict(
                     "wmma" => 2,
                     "complex-wmma" => 8,
                    )

labels = Dict(
              "cublas-nn" => "cuBLAS",
              "cublas-tt" => "cuBLAS",
              "cublas-tn" => "cuBLAS",
              "cublas-nt" => "cuBLAS",
              "gemmkernels-nn" => "Our implementation",
              "gemmkernels-tt" => "Our implementation",
              "gemmkernels-tn" => "Our implementation",
              "gemmkernels-nt" => "Our implementation",
              "cutlass-nn" => "CUTLASS",
              "cutlass-tt" => "CUTLASS",
              "cutlass-tn" => "CUTLASS",
              "cutlass-nt" => "CUTLASS",
             )

dir = ARGS[1]
cd(dir)

for file in readdir()
    if isfile(file) && splitext(basename(file))[2] == ".csv"
        base = splitext(basename(file))[1]
        label = labels[base]

        df = DataFrame(CSV.File(file))

        N = df[!, :N]
        runtime_arr = convert_to_array.(df[!, :runtime]) .* 1e3 # in ps
        tflops = [flops_factors[dir] * N[i] ^ 3 ./ runtime_arr[i] for i = 1 : length(N)]

        if startswith(base, "cublas")
            seriesnr = 1
        elseif startswith(base, "gemmkernels")
            seriesnr = 2
        else
            seriesnr = 3
        end

        if !endswith(base, "nn")
            label = ""
        end

        # circle, cross, diamond, dtriangle
        if endswith(base, "nn")
            markershape = :circle
        elseif endswith(base, "tt")
            markershape = :cross
        elseif endswith(base, "tn")
            markershape = :diamond
        else
            markershape = :dtriangle
        end

        @show seriesnr label markershape
        plot!(N, mean.(tflops), seriescolor=seriesnr, label=label, xscale=:log2, markershape=markershape, ribbon=std.(tflops), fillalpha=.5)
    end
end

title!(titles[dir])
xlabel!("N")
ylabel!("TFLOPS")
savefig("plot.pdf")


==> measurements/plot3.jl <==
using CSV
using DataFrames
using Plots
using Statistics

pyplot()

function convert_to_array(str)
    els = split(str, ',')

    if "n/a" in els
        @warn "Benchmark contains 'n/a' values. These will be ignored."
        filter!(el -> el != "n/a", els)
    end

    return parse.(Float64, els)
end

titles = Dict(
              "wmma" => "Performance of mixed-precision GEMM",
              "complex" => "Performance of complex/dual GEMM",
             )

flops_factors = Dict(
                     "wmma" => 2,
                    )

labels = Dict(
              "cublas-nn" => "cuBLAS (NN)",
              "cublas-tt" => "cuBLAS (TT)",
              "cublas-tn" => "cuBLAS (TN)",
              "cublas-nt" => "cuBLAS (NT)",
              "gemmkernels-tt" => "Our implementation (TT)",
              "gemmkernels-tn" => "Our implementation (TN)",
              "gemmkernels-nt" => "Our implementation (NT)",
              "cutlass-nn" => "CUTLASS (NN)",
              "cutlass-tt" => "CUTLASS (TT)",
              "cutlass-tn" => "CUTLASS (TN)",
              "cutlass-nt" => "CUTLASS (NT)",
              "cudajl-generic" => "CUDA.jl (dual)",
              "cutlass" => "CUTLASS (complex)",
              "gemmkernels-nn" => "Our implementation (complex)",
              "gemmkernels-dual" => "Our implementation (dual)",
             )

dir = ARGS[1]
cd(dir)

for file in reverse(readdir())
    if isfile(file) && splitext(basename(file))[2] == ".csv"
        base = splitext(basename(file))[1]
        label = labels[splitext(basename(file))[1]]

        df = DataFrame(CSV.File(file))

        N = df[!, :N]
        runtime_arr = convert_to_array.(df[!, :runtime]) .* 1e3 # in ps

        if base == "gemmkernels-dual"
            flop_factor = 6
        else
            flop_factor = 8
        end

        tflops = [flop_factor * N[i] ^ 3 ./ runtime_arr[i] for i = 1 : length(N)]

        plot!(N, mean.(tflops), label=label, xscale=:log2, markershape=:circle, ribbon=std.(tflops), fillalpha=.5)
    end
end

title!(titles[dir])
xlabel!("N")
ylabel!("TFLOPS")
savefig("plot.pdf")


==> measurements/wmma/cublas.jl <==
using CUDA

M = parse(Int, ARGS[1])
N = parse(Int, ARGS[2])
K = parse(Int, ARGS[3])

transpose_a = (ARGS[4] == "n" ? false : ARGS[4] == "t" ? true : error("Invalid memory layout for A: $(ARGS[4])"))
transpose_b = (ARGS[5] == "n" ? false : ARGS[5] == "t" ? true : error("Invalid memory layout for B: $(ARGS[5])"))

function benchmark_matmul(a, b, c)
    alpha = rand(Float32)
    beta = rand(Float32)

    CUDA.@sync begin
        CUDA.CUBLAS.cublasSetMathMode(CUBLAS.handle(), CUBLAS.CUBLAS_TENSOR_OP_MATH)
        CUDA.CUBLAS.gemmEx!(!transpose_a ? 'N' : 'T', !transpose_b ? 'N' : 'T', alpha, a, b, beta, c)
    end
end

a_h = rand(Float16, (M, K)) / sqrt(Float16(K))
b_h = rand(Float16, (K, N)) / sqrt(Float16(K))
c_h = rand(Float32, (M, N))

# Transpose input if necessary
a_h = transpose_a ? transpose(a_h) : a_h
b_h = transpose_b ? transpose(b_h) : b_h

a   = CuArray(a_h)
b   = CuArray(b_h)
c   = CuArray(c_h)

# warmup
benchmark_matmul(a, b, c)

# profile
for i = 1 : 10
    CUDA.@profile benchmark_matmul(a, b, c)
end


==> measurements/wmma/gemmkernels.jl <==
using CUDA
using GemmKernels

M = parse(Int, ARGS[1])
N = parse(Int, ARGS[2])
K = parse(Int, ARGS[3])

transpose_a = (ARGS[4] == "n" ? false : ARGS[4] == "t" ? true : error("Invalid memory layout for A: $(ARGS[4])"))
transpose_b = (ARGS[5] == "n" ? false : ARGS[5] == "t" ? true : error("Invalid memory layout for B: $(ARGS[5])"))

function benchmark_matmul(a, b, c)
    alpha = rand(Float32)
    beta = rand(Float32)

    CUDA.@sync begin
        GemmKernels.BLAS.gemmEx!(!transpose_a ? 'N' : 'T', !transpose_b ? 'N' : 'T', alpha, a, b, beta, c)
    end
end

a_h = rand(Float16, (M, K)) / sqrt(Float16(K))
b_h = rand(Float16, (K, N)) / sqrt(Float16(K))
c_h = rand(Float32, (M, N))

# Transpose input if necessary
a_h = transpose_a ? transpose(a_h) : a_h
b_h = transpose_b ? transpose(b_h) : b_h

a   = CuArray(a_h)
b   = CuArray(b_h)
c   = CuArray(c_h)

# warmup
benchmark_matmul(a, b, c)

# profile
for i = 1 : 10
    CUDA.@profile benchmark_matmul(a, b, c)
end


==> measurements/wmma/plot.jl <==
using CSV
using DataFrames
using Plots
using Statistics

pyplot()

function convert_to_array(str)
    els = split(str, ',')

    if "n/a" in els
        @warn "Benchmark contains 'n/a' values. These will be ignored."
        filter!(el -> el != "n/a", els)
    end

    return parse.(Float64, els)
end

labels = Dict(
              "gemmkernels" => "Julia GEMM",
              "cublas" => "cuBLAS",
              "cutlass" => "CUTLASS",
              "cudajl" => "CUDA.jl",
             )

seriesnumbers = Dict(
              "gemmkernels" => 1,
              "cublas" => 2,
              "cutlass" => 3,
              "cudajl" => 4,
             )

markershapes = Dict(
                    "nn" => :circle,
                    "tt" => :cross,
                    "tn" => :diamond,
                    "nt" => :dtriangle,
                   )

for file in readdir()
    if isfile(file) && splitext(basename(file))[2] == ".csv"
        filename = splitext(basename(file))[1]

        implementation = split(filename, "-")[1] # e.g. gemmkernels
        layout = split(filename, "-")[2] # e.g. nn

        label = layout == "nn" ? labels[implementation] : ""
        seriesnr = seriesnumbers[implementation]
        markershape = markershapes[layout]

        df = DataFrame(CSV.File(file))

        N = df[!, :N]
        runtime_arr = convert_to_array.(df[!, :runtime]) .* 1e3 # in ps
        flops_factor = 2
        tflops = [flops_factor * N[i] ^ 3 ./ runtime_arr[i] for i = 1 : length(N)]

        # default size = (600, 400)
        plot!(N, mean.(tflops), seriescolor=seriesnr, label=label, xscale=:log2, markershape=markershape, ribbon=std.(tflops), fillalpha=.5, legend=:topleft, xticks = 2 .^ (7:14), size = (600, 400), legendfontsize=12)
    end
end

#title!("Performance of mixed-precision GEMM")
xlabel!("N")
ylabel!("TFLOPS")
savefig("plot.pdf")


==> measurements/wmma/profile-cutlass.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

# CUTLASS profiler path must be set
if [[ -z ${CUTLASS_PROF_PATH+x} ]]; then
    echo "CUTLASS_PROF_PATH is not set." 1>&2
    echo "Use: export CUTLASS_PROF_PATH=/path/to/cutlass/build/tools/profiler/cutlass_profiler" 1>&2
    exit 1
fi

cd "$( dirname "${BASH_SOURCE[0]}" )"

for a_layout in n t; do
    for b_layout in n t; do
        OUTPUT_FILE="cutlass-${a_layout}${b_layout}.csv"
        KERNEL="cutlass_wmma_tensorop_s161616gemm_f16_128x128_32x2_${a_layout}${b_layout}_align8"

        printf "N,runtime\n" >$OUTPUT_FILE

        for i in {7..14}; do
            N=$((2**i))

            # runtime is in nanoseconds
            runtime=$(nv-nsight-cu-cli --profile-from-start on -f --csv --units base -k Kernel --metrics 'gpu__time_duration.avg' ${CUTLASS_PROF_PATH} --warmup-iterations=0 --profiling-iterations=10 --verification-enabled=false --kernels=${KERNEL} --m=$N --n=$N --k=$N 2>/dev/null | grep 'gpu__time_duration' | awk -F',' '{print $NF}' | sed 's/"//g' | paste -sd ',')

            printf "$N,\"$runtime\"\n" >>$OUTPUT_FILE
        done
    done
done


==> measurements/wmma/profile-julia.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

# Usage: ./profile.sh <script>
if [[ $# < 1 ]]; then
    echo "Usage: $0 <script>" 1>&2
    exit 1
fi

# Julia path must be set
if [[ -z ${JULIA_PATH+x} ]]; then
    echo "JULIA_PATH is not set. Using $(which julia)" 1>&2
    echo "To use a Julia source build, use: export JULIA_PATH=~/src/julia/" 1>&2
fi

cd "$( dirname "${BASH_SOURCE[0]}" )"

SCRIPT="$1"

for a_layout in n t; do
    for b_layout in n t; do
        OUTPUT_FILE="${SCRIPT%.*}-${a_layout}${b_layout}.csv"

        printf "N,runtime\n" >$OUTPUT_FILE

        for i in {7..14}; do
            N=$((2**i))

            # runtime is in nanoseconds
            if [[ -z ${JULIA_PATH+x} ]]; then
                runtime=$(nv-nsight-cu-cli --profile-from-start off -f --csv --units base --metrics 'gpu__time_duration.avg' julia $SCRIPT $N $N $N $a_layout $b_layout 2>/dev/null | grep 'gpu__time_duration' | awk -F',' '{print $NF}' | sed 's/"//g' | paste -sd ',')
            else
                runtime=$(LD_LIBRARY_PATH=${JULIA_PATH}/usr/lib nv-nsight-cu-cli --profile-from-start off -f --csv --units base --metrics 'gpu__time_duration.avg' ${JULIA_PATH}/julia $SCRIPT $N $N $N $a_layout $b_layout 2>/dev/null | grep 'gpu__time_duration' | awk -F',' '{print $NF}' | sed 's/"//g' | paste -sd ',')
            fi

            printf "$N,\"$runtime\"\n" >>$OUTPUT_FILE
        done
    done
done


==> measurements/wmma/regen.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

julia --project plot.jl && pdfcrop plot.pdf plot.pdf && cp plot.pdf ../../images/performance-normal-gemm.pdf


==> ptx.py <==
# Source: https://github.com/JuliaGPU/GPUCompiler.jl/blob/master/res/pygments/ptx.py

from pygments.lexer import RegexLexer, include, words
from pygments.token import *

# https://docs.nvidia.com/cuda/parallel-thread-execution/index.html

class CustomLexer(RegexLexer):
    string = r'"[^"]*?"'

    followsym = r'[a-zA-Z0-9_$]*'
    identifier = r'(?:[a-zA-Z]' + followsym + r'| [_$%]' + followsym + r')'

    tokens = {
        'root': [
            include('whitespace'),
            (r'%' + identifier, Name.Variable),

            include('definition'),
            include('statement'),
            include('type'),

            (identifier, Name.Variable),

            (r'(\d+\.\d*|\.\d+|\d+)[eE][+-]?\d+[LlUu]*', Number.Float),
            (r'(\d+\.\d*|\.\d+|\d+[fF])[fF]?', Number.Float),
            (r'0x[0-9a-fA-F]+[LlUu]*', Number.Hex),
            (r'0[0-7]+[LlUu]*', Number.Oct),
            (r'\b\d+[LlUu]*\b', Number.Integer),

            (r'[&|^+*/%=~-]', Operator),
            (r'[()\[\]\{\},.;<>@]', Punctuation),
        ],
        'whitespace': [
            (r'(\n|\s)+', Text),
            (r'/\*.*?\*/', Comment.Multiline),
            (r'//.*?\n', Comment.Single),
        ],
        'definition': [
            (words(('func', 'reg'), prefix=r'\.', suffix=r'\b'), Keyword.Reserved),
            (r'^' + identifier + r':', Name.Label),
        ],
        'statement': [
            # directive
            (words((
                'address_size', 'file', 'minnctapersm', 'target', 'align', 'func', 'param',
                'tex', 'branchtarget', 'global', 'pragma', 'version', 'callprototype',
                'loc', 'reg', 'visible', 'calltargets', 'local', 'reqntid', 'weak', 'const',
                'maxnctapersm', 'section', 'entry', 'maxnreg', 'shared', 'extern',
                'maxntid', 'sreg', ), prefix=r'\.', suffix=r'\b'), Keyword),
            # instruction
            (words((
                'abs', 'div', 'or', 'sin', 'add', 'ex2', 'pmevent', 'slct', 'vmad', 'addc',
                'exit', 'popc', 'sqrt', 'vmax', 'and', 'fma', 'prefetch', 'st', 'atom',
                'isspacep', 'prefetchu', 'sub', 'vmin', 'bar', 'ld', 'prmt', 'subc', 'bfe',
                'ldu', 'rcp', 'suld', 'vote', 'bfi', 'lg2', 'red', 'suq', 'vset', 'bfind',
                'mad', 'rem', 'sured', 'bret', 'sust', 'vshl', 'brev', 'madc', 'rsqrt',
                'testp', 'vshr', 'brkpt', 'max', 'sad', 'tex', 'vsub', 'call', 'membar',
                'selp', 'tld4', 'clz', 'min', 'set', 'trap', 'xor', 'cnot', 'mov', 'setp',
                'txq', 'copysign', 'mul', 'shf', 'vabsdiff', 'cos', 'shfl', 'cvta', 'not',
                'shr', 'cvt', 'neg', 'shl', 'vadd'), prefix=r'\b', suffix=r'[\.\w]+\b'), Keyword),
            (words((
                'vavrg', 'vmax', 'vmin', 'vset', 'mad', 'vsub', 'mul', 'vabsdiff',
                'vadd'), prefix=r'\b', suffix=r'[24]\b'), Keyword),
        ],
        'type': [
            (words((
                's8', 's16', 's32', 's64',
                'u8', 'u16', 'u32', 'u64',
                'f16', 'f16x2', 'f32', 'f64',
                'b8', 'b16', 'b32', 'b64',
                'pred'), prefix=r'\.', suffix=r'\b'), Keyword.Type),
        ],
    }

